Study of the process $e^+e^- \to K^+K^-$ in the center-of-mass energy range 1010--1060~MeV with the CMD-3 detector

The process $e^+e^- \to K^+K^-$ has been studied using $1.7 \times 10^6$ events from a data sample corresponding to an integrated luminosity of 5.7 pb$^{-1}$ collected with the CMD-3 detector in the center-of-mass energy range 1010--1060 MeV. The cross section measured with an about 2\% systematic uncertainty and it is used to calculate the contribution to the anomalous magnetic moment of the muon $a_{\mu}^{K^+K^-} = (19.33 \pm 0.40) \times 10^{-10}$, and to obtain the $\phi(1020)$ meson parameters. We consider the relationship between the $e^+e^- \to K^+K^-$ and $e^+e^- \to K^0_SK^0_L$ cross sections and compare it to the theoretical expectations.

==> deltaphi.C <==
{
//=========Macro generated from canvas: c1_n2/c1_n2
//=========  (Tue Mar 21 14:07:24 2017) by ROOT version5.34/14
   TCanvas *c1_n2 = new TCanvas("c1_n2", "c1_n2",48,46,700,530);
   gStyle->SetOptTitle(0);
   c1_n2->Range(-0.7169457,-134.5,0.5711301,629.0735);
   c1_n2->SetFillColor(0);
   c1_n2->SetBorderMode(0);
   c1_n2->SetBorderSize(2);
   c1_n2->SetTickx(1);
   c1_n2->SetTicky(1);
   c1_n2->SetLeftMargin(0.1566092);
   c1_n2->SetRightMargin(0.05316092);
   c1_n2->SetTopMargin(0.05084746);
   c1_n2->SetBottomMargin(0.1588983);
   c1_n2->SetFrameBorderMode(0);
   c1_n2->SetFrameBorderMode(0);
   
   TH1D *Tphikoll_ot = new TH1D("Tphikoll_ot","exp",500,-3.141593,3.141593);
   Tphikoll_ot->SetBinContent(216,1);
   Tphikoll_ot->SetBinContent(218,1);
   Tphikoll_ot->SetBinContent(219,1);
   Tphikoll_ot->SetBinContent(220,1);
   Tphikoll_ot->SetBinContent(221,1);
   Tphikoll_ot->SetBinContent(222,4);
   Tphikoll_ot->SetBinContent(223,6);
   Tphikoll_ot->SetBinContent(225,3);
   Tphikoll_ot->SetBinContent(226,2);
   Tphikoll_ot->SetBinContent(227,2);
   Tphikoll_ot->SetBinContent(228,4);
   Tphikoll_ot->SetBinContent(229,7);
   Tphikoll_ot->SetBinContent(230,7);
   Tphikoll_ot->SetBinContent(231,6);
   Tphikoll_ot->SetBinContent(232,10);
   Tphikoll_ot->SetBinContent(233,5);
   Tphikoll_ot->SetBinContent(234,16);
   Tphikoll_ot->SetBinContent(235,19);
   Tphikoll_ot->SetBinContent(236,24);
   Tphikoll_ot->SetBinContent(237,21);
   Tphikoll_ot->SetBinContent(238,27);
   Tphikoll_ot->SetBinContent(239,31);
   Tphikoll_ot->SetBinContent(240,33);
   Tphikoll_ot->SetBinContent(241,30);
   Tphikoll_ot->SetBinContent(242,67);
   Tphikoll_ot->SetBinContent(243,54);
   Tphikoll_ot->SetBinContent(244,104);
   Tphikoll_ot->SetBinContent(245,115);
   Tphikoll_ot->SetBinContent(246,162);
   Tphikoll_ot->SetBinContent(247,268);
   Tphikoll_ot->SetBinContent(248,348);
   Tphikoll_ot->SetBinContent(249,453);
   Tphikoll_ot->SetBinContent(250,560);
   Tphikoll_ot->SetBinContent(251,511);
   Tphikoll_ot->SetBinContent(252,418);
   Tphikoll_ot->SetBinContent(253,345);
   Tphikoll_ot->SetBinContent(254,228);
   Tphikoll_ot->SetBinContent(255,142);
   Tphikoll_ot->SetBinContent(256,120);
   Tphikoll_ot->SetBinContent(257,62);
   Tphikoll_ot->SetBinContent(258,61);
   Tphikoll_ot->SetBinContent(259,44);
   Tphikoll_ot->SetBinContent(260,43);
   Tphikoll_ot->SetBinContent(261,26);
   Tphikoll_ot->SetBinContent(262,30);
   Tphikoll_ot->SetBinContent(263,20);
   Tphikoll_ot->SetBinContent(264,10);
   Tphikoll_ot->SetBinContent(265,10);
   Tphikoll_ot->SetBinContent(266,15);
   Tphikoll_ot->SetBinContent(267,16);
   Tphikoll_ot->SetBinContent(268,11);
   Tphikoll_ot->SetBinContent(269,5);
   Tphikoll_ot->SetBinContent(270,6);
   Tphikoll_ot->SetBinContent(271,5);
   Tphikoll_ot->SetBinContent(272,4);
   Tphikoll_ot->SetBinContent(273,5);
   Tphikoll_ot->SetBinContent(274,3);
   Tphikoll_ot->SetBinContent(275,2);
   Tphikoll_ot->SetBinContent(276,3);
   Tphikoll_ot->SetBinContent(277,4);
   Tphikoll_ot->SetBinContent(278,1);
   Tphikoll_ot->SetBinContent(279,2);
   Tphikoll_ot->SetBinContent(281,1);
   Tphikoll_ot->SetBinContent(284,1);
   Tphikoll_ot->SetBinContent(286,1);
   Tphikoll_ot->SetMinimum(-13.16946);
   Tphikoll_ot->SetMaximum(590.2478);
   Tphikoll_ot->SetEntries(4548);
   
   TPaveStats *ptstats = new TPaveStats(0.7155172,0.7415254,0.9166667,0.9025424,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   TText *text = ptstats->AddText("Tphikoll_ot");
   text->SetTextSize(0.0370339);
   text = ptstats->AddText("Entries = 4548   ");
   text = ptstats->AddText("Mean  = -0.003758");
   text = ptstats->AddText("RMS   = 0.07566");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   Tphikoll_ot->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(Tphikoll_ot);
   Tphikoll_ot->SetLineWidth(3);
   Tphikoll_ot->SetMarkerStyle(20);
   Tphikoll_ot->SetMarkerSize(0.8);
   Tphikoll_ot->GetXaxis()->SetTitle("|#phi_{+}-#phi_{-}|-#pi, rad");
   Tphikoll_ot->GetXaxis()->SetRange(210,290);
   Tphikoll_ot->GetXaxis()->SetNdivisions(509);
   Tphikoll_ot->GetXaxis()->SetLabelFont(42);
   Tphikoll_ot->GetXaxis()->SetLabelSize(0.06);
   Tphikoll_ot->GetXaxis()->SetTitleSize(0.06);
   Tphikoll_ot->GetXaxis()->SetTitleOffset(1.2);
   Tphikoll_ot->GetXaxis()->SetTitleFont(42);
   Tphikoll_ot->GetYaxis()->SetTitle("Number of events");
   Tphikoll_ot->GetYaxis()->SetRange(1,1);
   Tphikoll_ot->GetYaxis()->SetNdivisions(506);
   Tphikoll_ot->GetYaxis()->SetLabelFont(42);
   Tphikoll_ot->GetYaxis()->SetLabelSize(0.06);
   Tphikoll_ot->GetYaxis()->SetTitleSize(0.06);
   Tphikoll_ot->GetYaxis()->SetTitleOffset(1.4);
   Tphikoll_ot->GetYaxis()->SetTitleFont(42);
   Tphikoll_ot->GetZaxis()->SetLabelFont(42);
   Tphikoll_ot->GetZaxis()->SetLabelSize(0.05);
   Tphikoll_ot->GetZaxis()->SetTitleSize(0.05);
   Tphikoll_ot->GetZaxis()->SetTitleFont(42);
   Tphikoll_ot->Draw("e");
   
   TH1D *Tphikoll_ot = new TH1D("Tphikoll_ot","MC",500,-3.141593,3.141593);
   Tphikoll_ot->SetBinContent(215,0.4127266);
   Tphikoll_ot->SetBinContent(216,0.5778173);
   Tphikoll_ot->SetBinContent(217,0.9079986);
   Tphikoll_ot->SetBinContent(218,1.403271);
   Tphikoll_ot->SetBinContent(219,1.320725);
   Tphikoll_ot->SetBinContent(220,1.898543);
   Tphikoll_ot->SetBinContent(221,2.228724);
   Tphikoll_ot->SetBinContent(222,2.311269);
   Tphikoll_ot->SetBinContent(223,2.311269);
   Tphikoll_ot->SetBinContent(224,2.971632);
   Tphikoll_ot->SetBinContent(225,4.292357);
   Tphikoll_ot->SetBinContent(226,3.962176);
   Tphikoll_ot->SetBinContent(227,4.95272);
   Tphikoll_ot->SetBinContent(228,5.530537);
   Tphikoll_ot->SetBinContent(229,6.1909);
   Tphikoll_ot->SetBinContent(230,5.778173);
   Tphikoll_ot->SetBinContent(231,8.089442);
   Tphikoll_ot->SetBinContent(232,8.171988);
   Tphikoll_ot->SetBinContent(233,10.97853);
   Tphikoll_ot->SetBinContent(234,11.06107);
   Tphikoll_ot->SetBinContent(235,13.12471);
   Tphikoll_ot->SetBinContent(236,13.78507);
   Tphikoll_ot->SetBinContent(237,17.41706);
   Tphikoll_ot->SetBinContent(238,19.39815);
   Tphikoll_ot->SetBinContent(239,22.53487);
   Tphikoll_ot->SetBinContent(240,28.2305);
   Tphikoll_ot->SetBinContent(241,34.58649);
   Tphikoll_ot->SetBinContent(242,45.64757);
   Tphikoll_ot->SetBinContent(243,60.34064);
   Tphikoll_ot->SetBinContent(244,77.42752);
   Tphikoll_ot->SetBinContent(245,112.922);
   Tphikoll_ot->SetBinContent(246,159.6427);
   Tphikoll_ot->SetBinContent(247,248.3789);
   Tphikoll_ot->SetBinContent(248,353.4591);
   Tphikoll_ot->SetBinContent(249,471.9116);
   Tphikoll_ot->SetBinContent(250,541.3323);
   Tphikoll_ot->SetBinContent(251,549.3392);
   Tphikoll_ot->SetBinContent(252,462.6666);
   Tphikoll_ot->SetBinContent(253,349.0017);
   Tphikoll_ot->SetBinContent(254,237.648);
   Tphikoll_ot->SetBinContent(255,151.4707);
   Tphikoll_ot->SetBinContent(256,107.1438);
   Tphikoll_ot->SetBinContent(257,75.0337);
   Tphikoll_ot->SetBinContent(258,54.23228);
   Tphikoll_ot->SetBinContent(259,41.02503);
   Tphikoll_ot->SetBinContent(260,36.31994);
   Tphikoll_ot->SetBinContent(261,27.15741);
   Tphikoll_ot->SetBinContent(262,21.37924);
   Tphikoll_ot->SetBinContent(263,17.49961);
   Tphikoll_ot->SetBinContent(264,16.09634);
   Tphikoll_ot->SetBinContent(265,13.86762);
   Tphikoll_ot->SetBinContent(266,11.4738);
   Tphikoll_ot->SetBinContent(267,10.89598);
   Tphikoll_ot->SetBinContent(268,8.997441);
   Tphikoll_ot->SetBinContent(269,7.181444);
   Tphikoll_ot->SetBinContent(270,8.171988);
   Tphikoll_ot->SetBinContent(271,5.447992);
   Tphikoll_ot->SetBinContent(272,4.870174);
   Tphikoll_ot->SetBinContent(273,4.292357);
   Tphikoll_ot->SetBinContent(274,4.209812);
   Tphikoll_ot->SetBinContent(275,3.136723);
   Tphikoll_ot->SetBinContent(276,2.311269);
   Tphikoll_ot->SetBinContent(277,1.815997);
   Tphikoll_ot->SetBinContent(278,1.981088);
   Tphikoll_ot->SetBinContent(279,1.898543);
   Tphikoll_ot->SetBinContent(280,1.155635);
   Tphikoll_ot->SetBinContent(281,0.9905439);
   Tphikoll_ot->SetBinContent(282,1.155635);
   Tphikoll_ot->SetBinContent(283,0.9905439);
   Tphikoll_ot->SetBinContent(284,0.8254533);
   Tphikoll_ot->SetBinContent(285,0.4127266);
   Tphikoll_ot->SetBinContent(286,0.4127266);
   Tphikoll_ot->SetMinimum(-13.16946);
   Tphikoll_ot->SetMaximum(590.2478);
   Tphikoll_ot->SetEntries(55097);
   Tphikoll_ot->SetFillColor(2);
   Tphikoll_ot->SetFillStyle(3003);
   Tphikoll_ot->SetLineColor(2);
   Tphikoll_ot->SetMarkerStyle(20);
   Tphikoll_ot->SetMarkerSize(0.8);
   Tphikoll_ot->GetXaxis()->SetTitle("|#phi_{+}-#phi_{-}|-#pi, rad");
   Tphikoll_ot->GetXaxis()->SetRange(210,290);
   Tphikoll_ot->GetXaxis()->SetLabelFont(42);
   Tphikoll_ot->GetXaxis()->SetLabelSize(0.05);
   Tphikoll_ot->GetXaxis()->SetTitleSize(0.05);
   Tphikoll_ot->GetXaxis()->SetTitleOffset(1.4);
   Tphikoll_ot->GetXaxis()->SetTitleFont(42);
   Tphikoll_ot->GetYaxis()->SetLabelFont(42);
   Tphikoll_ot->GetYaxis()->SetLabelSize(0.05);
   Tphikoll_ot->GetYaxis()->SetTitleSize(0.05);
   Tphikoll_ot->GetYaxis()->SetTitleOffset(1.4);
   Tphikoll_ot->GetYaxis()->SetTitleFont(42);
   Tphikoll_ot->GetZaxis()->SetLabelFont(42);
   Tphikoll_ot->GetZaxis()->SetLabelSize(0.05);
   Tphikoll_ot->GetZaxis()->SetTitleSize(0.05);
   Tphikoll_ot->GetZaxis()->SetTitleFont(42);
   Tphikoll_ot->Draw("same");
   
   TLegend *leg = new TLegend(0.2155172,0.6694915,0.4454023,0.8792373,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(19);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Tphikoll_ot","exp","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.8);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Tphikoll_ot","MC","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3003);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.8);
   entry->SetTextFont(42);
   leg->Draw();
  
// ------------>Primitives in pad: c1_n2_1
   TPad *c1_n2_1 = new TPad("c1_n2_1", "newpad",0.2054598,0.6440678,0.4655172,0.8919492);
   c1_n2_1->Draw();
   c1_n2_1->cd();
   c1_n2_1->Range(0,0,1,1);
   c1_n2_1->SetFillColor(0);
   c1_n2_1->SetBorderMode(0);
   c1_n2_1->SetBorderSize(2);
   c1_n2_1->SetTickx(1);
   c1_n2_1->SetTicky(1);
   c1_n2_1->SetLeftMargin(0.16);
   c1_n2_1->SetRightMargin(0.05);
   c1_n2_1->SetTopMargin(0.05);
   c1_n2_1->SetBottomMargin(0.16);
   c1_n2_1->SetFrameBorderMode(0);
   TArrow *arrow = new TArrow(0.08839779,-0.1452991,0.01104972,-1.74359,0.05,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->Draw();
   c1_n2_1->Modified();
   c1_n2->cd();
  
// ------------>Primitives in pad: c1_n2_2
   c1_n2_2 = new TPad("c1_n2_2", "newpad",0.704023,0.7330508,0.9295977,0.9152542);
   c1_n2_2->Draw();
   c1_n2_2->cd();
   c1_n2_2->Range(0,0,1,1);
   c1_n2_2->SetFillColor(0);
   c1_n2_2->SetBorderMode(0);
   c1_n2_2->SetBorderSize(2);
   c1_n2_2->SetTickx(1);
   c1_n2_2->SetTicky(1);
   c1_n2_2->SetLeftMargin(0.16);
   c1_n2_2->SetRightMargin(0.05);
   c1_n2_2->SetTopMargin(0.05);
   c1_n2_2->SetBottomMargin(0.16);
   c1_n2_2->SetFrameBorderMode(0);
   c1_n2_2->Modified();
   c1_n2->cd();
   arrow = new TArrow(-0.45,300,-0.45,0,0.05,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(2);
   arrow->Draw();
   arrow = new TArrow(0.45,300,0.45,0,0.05,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(2);
   arrow->Draw();
   c1_n2->Modified();
   c1_n2->cd();
   c1_n2->SetSelected(c1_n2);
   c1_n2->ToggleToolBar();
}

